Random Permutation Codes: Lossless Source Coding of Non-Sequential Data

This thesis deals with the problem of communicating and storing non-sequential data. We investigate this problem through the lens of lossless source coding, also sometimes referred to as lossless compression, from both an algorithmic and information-theoretic perspective. Lossless compression algorithms typically preserve the ordering in which data points are compressed. However, there are data types where order is not meaningful, such as collections of files, rows in a database, nodes in a graph, and, notably, datasets in machine learning applications. Compressing with traditional algorithms is possible if we pick an order for the elements and communicate the corresponding ordered sequence. However, unless the order information is somehow removed during the encoding process, this procedure will be sub-optimal, because the order contains information and therefore more bits are used to represent the source than are truly necessary. In this work we give a formal definition for non-sequential objects as random sets of equivalent sequences, which we refer to as Combinatorial Random Variables (CRVs). The definition of equivalence, formalized as an equivalence relation, establishes the non-sequential data type represented by the CRV. The achievable rates of CRVs is fully characterized as a function of the equivalence relation as well as the data distribution. The optimal rates of CRVs are achieved within the family of Random Permutation Codes (RPCs) developed in later chapters. RPCs randomly select one-of-many possible sequences that can represent the instance of the CRV. Specialized RPCs are given for the case of multisets, graphs, and partitions/clusterings, providing new algorithms for compression of databases, social networks, and web data in the JSON file format.

==> PhD_Thesis_Plots.ipynb <==
{
  "cells": [
    {
      "cell_type": "markdown",
      "metadata": {
        "colab_type": "text",
        "id": "view-in-github"
      },
      "source": [
        "<a href=\"https://colab.research.google.com/github/dsevero/phd-thesis/blob/main/PhD_Thesis_Plots.ipynb\" target=\"_parent\"><img src=\"https://colab.research.google.com/assets/colab-badge.svg\" alt=\"Open In Colab\"/></a>"
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "sd2u6fVG8nXD"
      },
      "source": [
        "# Setup"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": 1,
      "metadata": {
        "id": "yrNXt7Gqs391"
      },
      "outputs": [],
      "source": [
        "%load_ext autoreload\n",
        "%autoreload 2"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": 2,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "vk9mGb3ys82k",
        "outputId": "186623ca-94e3-449a-fee9-65c654d5e8f2"
      },
      "outputs": [
        {
          "name": "stderr",
          "output_type": "stream",
          "text": [
            "sudo: a terminal is required to read the password; either use the -S option to read from standard input or configure an askpass helper\n",
            "sudo: a password is required\n"
          ]
        },
        {
          "name": "stdout",
          "output_type": "stream",
          "text": [
            "Collecting SciencePlots\n",
            "  Downloading SciencePlots-2.1.1-py3-none-any.whl (16 kB)\n",
            "Collecting matplotlib\n",
            "  Downloading matplotlib-3.9.1-cp39-cp39-macosx_11_0_arm64.whl (7.8 MB)\n",
            "     ━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━ 7.8/7.8 MB 10.4 MB/s eta 0:00:00\n",
            "Collecting contourpy>=1.0.1\n",
            "  Downloading contourpy-1.2.1-cp39-cp39-macosx_11_0_arm64.whl (244 kB)\n",
            "     ━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━ 245.0/245.0 KB 8.5 MB/s eta 0:00:00\n",
            "Collecting kiwisolver>=1.3.1\n",
            "  Using cached kiwisolver-1.4.5-cp39-cp39-macosx_11_0_arm64.whl (66 kB)\n",
            "Collecting pillow>=8\n",
            "  Downloading pillow-10.4.0-cp39-cp39-macosx_11_0_arm64.whl (3.4 MB)\n",
            "     ━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━ 3.4/3.4 MB 8.4 MB/s eta 0:00:00\n",
            "Collecting pyparsing>=2.3.1\n",
            "  Downloading pyparsing-3.1.2-py3-none-any.whl (103 kB)\n",
            "     ━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━ 103.2/103.2 KB 9.3 MB/s eta 0:00:00\n",
            "Collecting fonttools>=4.22.0\n",
            "  Downloading fonttools-4.53.1-cp39-cp39-macosx_11_0_arm64.whl (2.2 MB)\n",
            "     ━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━ 2.2/2.2 MB 9.5 MB/s eta 0:00:00\n",
            "Collecting importlib-resources>=3.2.0\n",
            "  Downloading importlib_resources-6.4.0-py3-none-any.whl (38 kB)\n",
            "Requirement already satisfied: packaging>=20.0 in ./.venv/lib/python3.9/site-packages (from matplotlib->SciencePlots) (24.1)\n",
            "Collecting cycler>=0.10\n",
            "  Downloading cycler-0.12.1-py3-none-any.whl (8.3 kB)\n",
            "Collecting numpy>=1.23\n",
            "  Downloading numpy-2.0.0-cp39-cp39-macosx_14_0_arm64.whl (5.2 MB)\n",
            "     ━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━ 5.2/5.2 MB 9.1 MB/s eta 0:00:00\n",
            "Requirement already satisfied: python-dateutil>=2.7 in ./.venv/lib/python3.9/site-packages (from matplotlib->SciencePlots) (2.9.0.post0)\n",
            "Requirement already satisfied: zipp>=3.1.0 in ./.venv/lib/python3.9/site-packages (from importlib-resources>=3.2.0->matplotlib->SciencePlots) (3.19.2)\n",
            "Requirement already satisfied: six>=1.5 in ./.venv/lib/python3.9/site-packages (from python-dateutil>=2.7->matplotlib->SciencePlots) (1.16.0)\n",
            "Installing collected packages: pyparsing, pillow, numpy, kiwisolver, importlib-resources, fonttools, cycler, contourpy, matplotlib, SciencePlots\n",
            "Successfully installed SciencePlots-2.1.1 contourpy-1.2.1 cycler-0.12.1 fonttools-4.53.1 importlib-resources-6.4.0 kiwisolver-1.4.5 matplotlib-3.9.1 numpy-2.0.0 pillow-10.4.0 pyparsing-3.1.2\n"
          ]
        },
        {
          "name": "stderr",
          "output_type": "stream",
          "text": [
            "WARNING: You are using pip version 22.0.4; however, version 24.1.2 is available.\n",
            "You should consider upgrading via the '/Users/dsevero/phd-thesis/.venv/bin/python -m pip install --upgrade pip' command.\n"
          ]
        }
      ],
      "source": [
        "%%bash\n",
        "sudo apt install cm-super dvipng texlive-latex-extra texlive-latex-recommended\n",
        "pip install SciencePlots"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": 3,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "1UO1MSNPs_ih",
        "outputId": "fd73f733-566d-4509-e3a4-3127237beed3"
      },
      "outputs": [
        {
          "name": "stdout",
          "output_type": "stream",
          "text": [
            "Writing custom.mplstyle\n"
          ]
        }
      ],
      "source": [
        "%%writefile custom.mplstyle\n",
        "# Use LaTeX for math formatting\n",
        "mathtext.fontset: dejavusans\n",
        "font.family: serif\n",
        "font.serif: computer modern roman\n",
        "font.size: 12"
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "4NczdNQ58pAR"
      },
      "source": [
        "# fig-optimal-code-uniform-source.tex"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": 4,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 618
        },
        "id": "aod9wLmvsS_z",
        "outputId": "9cc000db-0cdd-49b6-e55d-d08c687ba123"
      },
      "outputs": [
        {
          "name": "stderr",
          "output_type": "stream",
          "text": [
            "Matplotlib is building the font cache; this may take a moment.\n"
          ]
        },
        {
          "data": {
            "image/png": "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",
            "text/plain": [
              "<Figure size 3000x1200 with 1 Axes>"
            ]
          },
          "metadata": {},
          "output_type": "display_data"
        }
      ],
      "source": [
        "import math\n",
        "import matplotlib.pyplot as plt\n",
        "import numpy as np\n",
        "import scienceplots\n",
        "\n",
        "\n",
        "k_space = range(1, 50 + 1)\n",
        "n = [math.log2(2*(2**k - 1))/8 for k in k_space]\n",
        "delta_k = [(k*(2**k)-2**k + 1)/((2**k - 1)*math.log2(2*(2**k-1))) for k in k_space]\n",
        "\n",
        "k_space = np.array(k_space)\n",
        "n = np.array(n)\n",
        "delta_k = np.array(delta_k)\n",
        "with plt.style.context(['science', 'ieee', 'custom.mplstyle']):\n",
        "    # Bit savings plot\n",
        "    # fig, axes = plt.subplots(1, len(num_elements_sweep), figsize=(10, 2))\n",
        "    fig, axes = plt.subplots(1, 1, figsize=(5, 2), sharex=False, sharey=False, layout='constrained')\n",
        "    ax = axes\n",
        "    ax.plot(k_space, 1 - delta_k, '.--')\n",
        "\n",
        "    ax.xaxis.set_tick_params(labelsize=8)\n",
        "    ax.yaxis.set_tick_params(labelsize=8)\n",
        "    # ax.set_title(f'$n={num_elements}$', fontsize=8)\n",
        "\n",
        "    #ax.set_xticks([1, 5, 10])\n",
        "    #ax.set_yticks((10 + 5*np.arange(6))/10)\n",
        "    ax.set_ylabel(r'$1 - \\Delta_k$', fontsize=8)\n",
        "    ax.set_ylim((0, 0.4))\n",
        "    ax.set_xlabel(r'$k$', fontsize=8)\n",
        "    ax.set_title('\\% Increase in Rate From Using An Extended Code', fontsize=10)\n",
        "\n",
        "\n",
        "    # plt.autoscale(tight=True)\n",
        "    fig.savefig('fig-optimal-code-uniform-source.pdf')\n",
        "    plt.show()"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": 5,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "SO0jBypD8j5p",
        "outputId": "72db0237-ea50-4d75-fe27-89be482aae7a"
      },
      "outputs": [
        {
          "data": {
            "text/plain": [
              "np.float64(25.0)"
            ]
          },
          "execution_count": 5,
          "metadata": {},
          "output_type": "execute_result"
        }
      ],
      "source": [
        "k_space = range(1, 1_000 + 1)\n",
        "n = [math.log2(2*(2**k - 1))/8 for k in k_space]\n",
        "delta_k = [(k*(2**k)-2**k + 1)/((2**k - 1)*math.log2(2*(2**k-1))) for k in k_space]\n",
        "\n",
        "k_space = np.array(k_space)\n",
        "n = np.array(n)\n",
        "delta_k = np.array(delta_k)\n",
        "\n",
        "i_th = np.argmax((1 - delta_k < 0.01)[1:])\n",
        "n[i_th]"
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "aumOOY5d_twW"
      },
      "source": [
        "# ANS"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": 6,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "lu6e0JQg_umh",
        "outputId": "da022dd7-1f71-4e1d-ea35-d9baeee16913"
      },
      "outputs": [
        {
          "name": "stdout",
          "output_type": "stream",
          "text": [
            "All tests passed.\n",
            "[(2587, 0.4), (2612, 0.4), (1347, 0.21)]\n",
            "0\n",
            "0 0\n",
            "2 1\n",
            "8 2\n",
            "1\n",
            "1 0\n",
            "3 1\n",
            "9 2\n",
            "2\n",
            "10 0\n",
            "24 1\n",
            "66 2\n",
            "3\n",
            "11 0\n",
            "25 1\n",
            "67 2\n"
          ]
        }
      ],
      "source": [
        "from functools import reduce\n",
        "from collections import Counter\n",
        "\n",
        "def push(s, x, forward_lookup, N):\n",
        "    p, c = forward_lookup(x)\n",
        "    return N*(s // p) + (s % p) + c\n",
        "\n",
        "def pop(s, reverse_lookup, N):\n",
        "    j = s % N\n",
        "    x, p, c = reverse_lookup(j)\n",
        "    return x, p*(s // N) + j - c\n",
        "\n",
        "def make_lookup_funcs(freqs):\n",
        "    precision = sum(freqs)\n",
        "    alphabet = range(len(freqs))\n",
        "    qcdf = reduce(lambda acc, el: acc + [acc[-1] + el], freqs, [0])[:-1]\n",
        "\n",
        "    def forward_lookup(x):\n",
        "        return freqs[x], qcdf[x]\n",
        "\n",
        "    def reverse_lookup(j):\n",
        "        for x in alphabet:\n",
        "            p = freqs[x]\n",
        "            c = qcdf[x]\n",
        "            if c <= j < c + p:\n",
        "                return x, p, c\n",
        "\n",
        "    return forward_lookup, reverse_lookup\n",
        "\n",
        "def _test_rans():\n",
        "    freqs = [2, 4, 4]\n",
        "    forward_lookup, reverse_lookup = make_lookup_funcs(freqs)\n",
        "    N = sum(freqs)\n",
        "\n",
        "    # Some symbols to compress\n",
        "    sequence = 1*[2, 0, 0, 1]\n",
        "\n",
        "    # Encode\n",
        "    s = 1\n",
        "    for x in reversed(sequence):\n",
        "        s = push(s, x, forward_lookup, N)\n",
        "\n",
        "    # Decode\n",
        "    decoded_sequence = list()\n",
        "    for i in range(len(sequence)):\n",
        "        x, s = pop(s, reverse_lookup, N)\n",
        "        decoded_sequence.append(x)\n",
        "\n",
        "    # Sanity checks\n",
        "    assert decoded_sequence == sequence\n",
        "    print('All tests passed.')\n",
        "\n",
        "_test_rans()\n",
        "\n",
        "freqs = [2, 4, 4]\n",
        "alphabet = range(len(freqs))\n",
        "forward_lookup, reverse_lookup = make_lookup_funcs(freqs)\n",
        "N = sum(freqs)\n",
        "states = [1 << 10000]\n",
        "\n",
        "symbols = list()\n",
        "while states[-1] > 0:\n",
        "    x, s = pop(states[-1], reverse_lookup, N)\n",
        "    symbols.append(x)\n",
        "    states.append(s)\n",
        "\n",
        "counts = Counter(symbols)\n",
        "n = sum(counts.values())\n",
        "print([(c, round(c/n, 2)) for c in counts.values()])\n",
        "\n",
        "\n",
        "for s in [0, 1, 2, 3]:\n",
        "    print(s)\n",
        "    for x in alphabet:\n",
        "        s = push(s, x, forward_lookup, N)\n",
        "        print(s, x)"
      ]
    }
  ],
  "metadata": {
    "colab": {
      "authorship_tag": "ABX9TyOiqzLGJSRufmLWd0KVgAsj",
      "include_colab_link": true,
      "provenance": []
    },
    "kernelspec": {
      "display_name": ".venv",
      "language": "python",
      "name": "python3"
    },
    "language_info": {
      "codemirror_mode": {
        "name": "ipython",
        "version": 3
      },
      "file_extension": ".py",
      "mimetype": "text/x-python",
      "name": "python",
      "nbconvert_exporter": "python",
      "pygments_lexer": "ipython3",
      "version": "3.9.12 (main, Apr  5 2022, 01:52:34) \n[Clang 12.0.0 ]"
    },
    "vscode": {
      "interpreter": {
        "hash": "2ce1eb4734c1eddc7958af51bc98c2a014f8bd815645b82506cfdfa5b79c9364"
      }
    }
  },
  "nbformat": 4,
  "nbformat_minor": 0
}

